R-Parity Violating Supersymmetry Explanation for Large t tbar Forward-Backward Asymmetry

We propose a supersymmetric explanation for the anomalously high forward backward asymmetry in top pair production measured by CDF and D0. We suppose that it is due to the t-channel exchange of a right-handed sbottom which couples to d_R and t_R, as is present in the R-parity violating minimal supersymmetric standard model. We show that all Tevatron and LHC experiments' t tbar constraints may be respected for a sbottom mass between 300 and 1200 GeV, and a large Yukawa coupling >2.2, yielding A_{FB} up to 0.18. The non Standard Model contribution to the LHC charge asymmetry parameter is Delta A_C^y=0.017-0.045, small enough to be consistent with current measurements but non-zero and positive, allowing for LHC confirmation in the future within 20 fb^-1. A small additional contribution to the LHC t tbar production cross-section is also predicted, allowing a further test. We estimate that 10 fb^-1 of LHC luminosity would be sufficient to rule out the proposal to 95% confidence level, if the measurements of the t tbar cross-section turn out to be centred on the Standard Model prediction.

==> anc/a.gnu <==
set term post enhanced color "Helvetica" 24
set size square

set style fill transparent solid 0.2 noborder

min(a,b) = (a < b) ? a : b
max(a,b) = (a > b) ? a : b

set view map
set pm3d corners2color c1
set pm3d interpolate 4,4
set dgrid3d 11,11,2
set style fill transparent solid 1 noborder


set label 1 "Allanach and Sridhar, 2012" at 0.1,5.4 font "Helvetica,18" front
set xrange [0:1.6]
set yrange [1.8:5.2]
set xlabel "m_{sbottom}/TeV"
set ylabel "{/Symbol l}''_{313}"


set label 2 "{/Symbol D}A@_{FB}" at 1.55,5.4 font "Helvetica,18" front
set output "../mlAfb.eps"
splot "results.output" i 0 u ($1/1000):2:4 notit w pm3d

set label 2 "{/Symbol D}A@_{FB}^h" at 1.55,5.4 font "Helvetica,18" front
set output "../mlAfbhigh.eps"
splot "results.output" i 0 u ($1/1000):2:5 notit w pm3d

set label 2 "{/Symbol D}A@_{FB}^l" at 1.55,5.4 font "Helvetica,18" front
set output "../mlAfblow.eps"
splot "results.output" i 0 u ($1/1000):2:6 notit w pm3d

set label 2 "{/Symbol Ds}@^{TEV}_{ttbar}(bin)/fb" at 1.55,5.4 font "Helvetica,18" front
set output "../sigm.eps"
splot "results.output" i 0 u ($1/1000):2:(min(200,$7-80)) notit w pm3d

set pm3d interpolate 4,4
set label 2 "{/Symbol Ds}@^{TEV}_{ttbar}/pb" at 1.55,5.4 font "Helvetica,18" front
set output "../mlSigTev.eps"
splot "results.output" i 0 u ($1/1000):2:(min($3-6,4)) notit w pm3d

set label 2 "{/Symbol Ds}@^{LHC7}_{ttbar}/pb" at 1.65,5.5 font "Helvetica,18" front
set output "../mlSigLHC.eps"
splot "results.output.lhc" i 0 u ($1/1000):2:(min($3-91,39)) notit w pm3d

set output "../mlSigLHC8.eps"
set label 2 "{/Symbol Ds}@^{LHC8}_{ttbar}/pb" at 1.65,5.5 font "Helvetica,18" front
splot "results.output.lhc8" i 0 u ($1/1000):2:(min($3-130,39)) notit w pm3d

set label 2 "{/Symbol D}A@_C^y" at 1.65,5.5 font "Helvetica,18" front
set output "../AC.eps"
splot "results.output.lhc" i 0 u ($1/1000):2:(max(min($4,0.06),-0.08)) notit w pm3d

set output "../AC8.eps"
splot "results.output.lhc8" i 0 u ($1/1000):2:(max(min($4,0.06),-0.08)) notit w pm3d



#set label 1 "Allanach and Sridhar, 2012" at 0.1,0.2 font "Helvetica,18" front
unset label 1
unset label 2
unset xlabel
unset ylabel
unset xtics
unset ytics
set style fill transparent solid 0.2 border
set term post enhanced color "Helvetica" 24
set size square
set output "../constraintAfb.eps"
set xrange [0:1.6]
set yrange [1.8:5.2]
#set label 2 "{/Symbol Ds}@_{ttbar}^{TEV}/fb" at 0.2,4 font "Helvetica,26" front tc lt 2
#set label 3 "A@_{FB}" at 1,4 font "Helvetica,26" front tc lt 2
plot "afbTev.contour.data" u 1:2 notit w l lc 0 lt 3 lw 8

set output "../valAfb.eps"
plot "afbVal.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../valAfbhi.eps"
plot "afbhi.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../valAfblo.eps"
plot "afblo.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../valSigLhc.eps"
plot "valsiglhc.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../valSigLhc8.eps"
plot "valsiglhc8.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../constraintSigTev.eps"
plot "crossSecTev.contour.data" u 1:2 notit w l lc 0 lt 3 lw 8

set output "../valSigTev.eps"
plot "crossSecVal.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../valSigm.eps"
plot "sigmVal.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8


set output "../valDy.eps"
plot "valdy.contour.data" u 1:2 notit w l lc 4 lt 2 lw 8

set output "../constraintDy.eps"
plot "valdy2.contour.data" u 1:2 notit w l lc 0 lt 3 lw 8

set output "../constraintSigm.eps"
plot "sigm.contour.data" u 1:2 notit w l lc 0 lt 3 lw 8


set output "../comb.eps"
#unset label 2
#unset label 3
plot "combined.data" u 1:2 notit w l lc 2 lt 1 lw 8

!rm *.contour.data


==> anc/b.gnu <==
set dgrid3d 11,11,4
set contour 
set nosurface
set cntrparam bspline 
set noclip

# plots contours of heights 2 and 3
set table "afbTev.contour.data"
set cntrparam levels discrete 0.037
splot "results.output" i 0 u ($1/1000):2:4

set table "afbVal.contour.data" 
set cntrparam levels discrete 0.111
splot "results.output" i 0 u ($1/1000):2:4

set table "afbhi.contour.data" 
set cntrparam levels discrete 0.062,0.16
splot "results.output" i 0 u ($1/1000):2:5

set table "afblo.contour.data" 
set cntrparam levels discrete 0.006, 0.07
splot "results.output" i 0 u ($1/1000):2:6

set table "crossSecTev.contour.data"
set cntrparam levels discrete -0.65,1.51
splot "results.output" i 0 u ($1/1000):2:($3-6)

set table "crossSecVal.contour.data" 
set cntrparam levels discrete -0.1,1.8
splot "results.output" i 0 u ($1/1000):2:($3-6)

set table "sigm.contour.data"
set cntrparam levels discrete 76
splot "results.output" i 0 u ($1/1000):2:($7-80)

set table "sigmVal.contour.data" 
set cntrparam levels discrete 76,25
splot "results.output" i 0 u ($1/1000):2:($7-80)

min(a,b) = (a < b) ? a : b
max(a,b) = (a > b) ? a : b

set table "dy.contour.data"
set cntrparam levels discrete 0.04
splot "results.output.lhc" i 0 u ($1/1000):2:4

set table "valdy.contour.data"
set cntrparam levels discrete 0.017,0.045
splot "results.output.lhc" i 0 u ($1/1000):2:4

set table "valdy2.contour.data"
set cntrparam levels discrete 0.06
splot "results.output.lhc" i 0 u ($1/1000):2:4

set table "valsiglhc.contour.data"
set cntrparam levels discrete 8,25
splot "results.output.lhc" i 0 u ($1/1000):2:($3-91)

set table "valsiglhc8.contour.data"
set cntrparam levels discrete 13,33
splot "results.output.lhc8" i 0 u ($1/1000):2:($3-130)



==> anc/combined.data <==
 1.1804  5  0.037 
 1.1487  4.83913  0.037 
 1.12525  4.71315  0.037 
 1.10855  4.61703  0.037 
 1.09712  4.54571  0.037 
 1.08945  4.49415  0.037 
 1.08411  4.4573  0.037 
 1.07998  4.43009  0.037 
 1.07599  4.40744  0.037 
 1.07108  4.38426  0.037 
 1.06418  4.35547  0.037 
 1.05454  4.31741  0.037 
 1.04263  4.27208  0.037 
 1.02925  4.22288  0.037 
 1.01516  4.17322  0.037 
 1.00117  4.12651  0.037 
 0.987905  4.08536  0.037 
 0.975438  4.04916  0.037 
 0.963694  4.01648  0.037 
 0.952598  3.98591  0.037 
 0.942075  3.95604  0.037 
 0.932004  3.92551  0.037 
 0.92208  3.89328  0.037 
 0.91195  3.85836  0.037 
 0.901263  3.81976  0.037 
 0.889668  3.77651  0.037 
 0.876991  3.72832  0.037 
 0.863772  3.67766  0.037 
 0.85073  3.62773  0.037 
 0.838581  3.5817  0.037 
 0.828043  3.54276  0.037 
 0.819553  3.51291  0.037 
 0.812415  3.48957  0.037 
 0.805649  3.46898  0.037 
 0.798277  3.44739  0.037 
 0.789321  3.42102  0.037 
 0.778084  3.38712  0.037 
 0.764994  3.34686  0.037 
 0.750764  3.30242  0.037 
 0.736105  3.25594  0.037 
 0.721727  3.20961  0.037 
 0.708238  3.16528  0.037 
 0.695826  3.12357  0.037 
 0.684578  3.08481  0.037 
 0.674579  3.04932  0.037 
 0.665913  3.01742  0.037 
 0.658541  2.98898  0.037 
 0.65192  2.96208  0.037 
 0.645383  2.93434  0.037 
 0.638261  2.90339  0.037 
 0.629888  2.86686  0.037 
 0.619801  2.82329  0.037 
 0.608356  2.7749  0.037 
 0.596116  2.72482  0.037 
 0.583644  2.67618  0.037 
 0.571503  2.63212  0.037 
 0.56008  2.59487  0.037 
 0.549067  2.5631  0.037 
 0.537981  2.5346  0.037 
 0.526337  2.50712  0.037 
 0.513654  2.47846  0.037 
 0.499621  2.44694  0.037 
 0.484624  2.41315  0.037 
 0.46922  2.37822  0.037 
 0.453968  2.3433  0.037 
 0.439427  2.30952  0.037 
 0.425905  2.2778  0.037 
 0.41271  2.2481  0.037 
 0.311116  2.28669  1.51 
 0.32736  2.35283  1.51 
 0.340885  2.4143  1.51 
 0.351903  2.46961  1.51 
 0.360626  2.51728  1.51 
 0.367266  2.55583  1.51 
 0.37216  2.58469  1.51 
 0.37616  2.60691  1.51 
 0.380243  2.62645  1.51 
 0.385388  2.64727  1.51 
 0.392572  2.67333  1.51 
 0.402472  2.70767  1.51 
# 0.414566  2.74965  1.51 
# 0.248043  2.15588  0.037 
# 0.239176  2.18699  0.037 
# 0.233528  2.22469  0.037 
# 0.230183  2.26806  0.037 
# 0.230583  2.30033  72 
# 0.243865  2.33473  72 
# 0.2535  2.36359  72 
# 0.265064  2.39908  72 
# 0.278883  2.44116  72 
# 0.293973  2.48677  72 
# 0.309349  2.53282  72 
# 0.324026  2.57624  72 
# 0.337268  2.6147  72 
# 0.34933  2.64886  72 
# 0.360714  2.6801  72 
# 0.371923  2.70982  72 
# 0.383459  2.73942  72 
# 0.395715  2.77016  72 
 0.40864  2.80285  72 
 0.422072  2.83813  72 
 0.43585  2.87669  72 
 0.449812  2.91918  72 
 0.463741  2.96566  72 
 0.477201  3.01373  72 
 0.4897  3.06037  72 
 0.500746  3.10257  72 
 0.509848  3.1373  72 
 0.516819  3.16279  72 
 0.5227  3.18214  72 
 0.528839  3.1997  72 
 0.53658  3.21982  72 
 0.547272  3.24683  72 
 0.561756  3.28363  72 
 0.578854  3.32737  72 
 0.596883  3.37372  72 
 0.614159  3.4184  72 
 0.629001  3.45707  72 
 0.640257  3.4868  72 
 0.648911  3.51  72 
 0.656477  3.53046  72 
 0.66447  3.55197  72 
 0.674405  3.57829  72 
 0.687349  3.61229  72 
 0.702574  3.65304  72 
 0.718905  3.6987  72 
 0.735166  3.74743  72 
 0.750181  3.79737  72 
 0.763021  3.84676  72 
 0.773747  3.89417  72 
 0.782664  3.93827  72 
 0.79008  3.97772  72 
 0.796302  4.01117  72 
 0.801728  4.03806  72 
 0.807131  4.06102  72 
 0.813371  4.08345  72 
 0.821312  4.10873  72 
 0.831818  4.14029  72 
 0.84538  4.18033  72 
 0.861013  4.22632  72 
 0.877358  4.27455  72 
 0.893059  4.32129  72 
 0.906758  4.36282  72 
 0.917528  4.39654  72 
 0.926161  4.42429  72 
 0.933876  4.44903  72 
 0.941896  4.4737  72 
 0.951441  4.50127  72 
 0.963424  4.53416  72 
 0.977526  4.57265  72 
 0.993119  4.61651  72 
 1.00958  4.66551  72 
 1.02627  4.71939  72 
 1.04263  4.77751  72 
 1.05829  4.83745  72 
 1.07295  4.89639  72 
 1.08629  4.95152  72 
 1.09801  5  72 



==> anc/results.output <==
100.00000000 2.00000000 .12938E+02 -.13327133 -.15100081 -.12406763 144.39
240.00000000 2.00000000 .72342E+01 .03361033 .03442455 .03308757 115.314
380.00000000 2.00000000 .59527E+01 .02267022 .02879226 .01874405 95.4227
520.00000000 2.00000000 .56736E+01 .00579005 .01249704 .00167768 89.3601
660.00000000 2.00000000 .56300E+01 -.00261002 .00029530 -.00433466 85.5206
800.00000000 2.00000000 .56430E+01 -.01165011 -.01247502 -.01116493 83.1787
940.00000000 2.00000000 .56686E+01 -.00653006 -.00141782 -.00949102 78.851
1080.00000000 2.00000000 .56929E+01 -.00527005 -.00577059 -.00497937 83.5157
1220.00000000 2.00000000 .57138E+01 -.00649006 -.00609139 -.00672030 80.7939
1360.00000000 2.00000000 .57313E+01 -.00553005 -.01210706 -.00176172 78.9208
1500.00000000 2.00000000 .57452E+01 .00167001 -.00236432 .00401886 75.7225
100.00000000 2.30000000 .19350E+02 -.15783157 -.17958355 -.14686282 195.63
240.00000000 2.30000000 .90340E+01 .05265052 .05760589 .04939968 140.299
380.00000000 2.30000000 .64729E+01 .04881048 .06800275 .03568361 110.817
520.00000000 2.30000000 .58291E+01 .01827018 .03626461 .00688912 99.0957
660.00000000 2.30000000 .56667E+01 .00659006 .01524317 .00131947 87.6081
800.00000000 2.30000000 .56388E+01 -.00109001 -.00189976 -.00060677 84.752
940.00000000 2.30000000 .56492E+01 -.00793007 -.00515839 -.00955980 81.4623
1080.00000000 2.30000000 .56698E+01 -.00337003 -.00105648 -.00472386 80.2285
1220.00000000 2.30000000 .56910E+01 -.00577005 -.00674903 -.00520133 81.1545
1360.00000000 2.30000000 .57098E+01 -.00765007 -.00585083 -.00868770 79.5383
1500.00000000 2.30000000 .57258E+01 -.00869008 -.00938929 -.00828019 82.8532
100.00000000 2.60000000 .28816E+02 -.15779157 -.17843911 -.14765390 280.094
240.00000000 2.60000000 .11871E+02 .08121081 .08632111 .07776065 191.6
380.00000000 2.60000000 .73476E+01 .09085090 .12930298 .06279942 144.088
520.00000000 2.60000000 .61252E+01 .04743047 .08115228 .02472977 113.562
660.00000000 2.60000000 .57668E+01 .01687016 .04003303 .00222019 103.457
800.00000000 2.60000000 .56664E+01 .00119001 .01045609 -.00443573 89.7
940.00000000 2.60000000 .56480E+01 -.00335003 -.00313127 -.00348053 79.8635
1080.00000000 2.60000000 .56570E+01 -.00827008 -.01172996 -.00621573 81.5748
1220.00000000 2.60000000 .56734E+01 -.00347003 -.01024390 .00049129 82.2084
1360.00000000 2.60000000 .56919E+01 -.00355003 -.00721186 -.00142283 82.078
1500.00000000 2.60000000 .57081E+01 -.00621006 -.00400163 -.00749241 78.3159
100.00000000 2.90000000 .41803E+02 -.14137141 -.16603669 -.12947315 388.772
240.00000000 2.90000000 .16083E+02 .09139091 .10366183 .08297223 251.058
380.00000000 2.90000000 .86733E+01 .12333123 .16087768 .09390885 178.065
520.00000000 2.90000000 .65989E+01 .07021070 .11818615 .03561162 133.035
660.00000000 2.90000000 .59487E+01 .03077030 .06157431 .01031682 111.361
800.00000000 2.90000000 .57345E+01 .01025010 .02960990 -.00176658 98.8638
940.00000000 2.90000000 .56689E+01 .00447004 .00805918 .00228464 90.9868
1080.00000000 2.90000000 .56573E+01 -.00567005 -.00288293 -.00731505 83.9552
1220.00000000 2.90000000 .56644E+01 -.00043000 .00439500 -.00324680 86.4963
1360.00000000 2.90000000 .56785E+01 -.00299002 -.00988543 .00104635 80.3516
1500.00000000 2.90000000 .56943E+01 -.00125001 -.00455488 .00069956 82.4543
100.00000000 3.20000000 .58700E+02 -.13203132 -.14831977 -.12415818 540.045
240.00000000 3.20000000 .21994E+02 .09977099 .11248836 .09099819 340.91
380.00000000 3.20000000 .10565E+02 .16677166 .21740468 .12452996 219.86
520.00000000 3.20000000 .72946E+01 .10945109 .16323693 .06739370 165.735
660.00000000 3.20000000 .62296E+01 .04925049 .10177151 .01217972 124.905
800.00000000 3.20000000 .58543E+01 .01947019 .04709240 .00162944 107.72
940.00000000 3.20000000 .57186E+01 .01175011 .02950061 .00083963 91.3841
1080.00000000 3.20000000 .56746E+01 -.00061000 .00602570 -.00459251 92.6671
1220.00000000 3.20000000 .56670E+01 -.00485004 -.00094535 -.00714557 87.7827
1360.00000000 3.20000000 .56731E+01 -.00911009 .00002690 -.01451397 85.6647
1500.00000000 3.20000000 .56848E+01 -.00513005 -.00482648 -.00530900 84.2496
100.00000000 3.50000000 .79746E+02 -.10999109 -.13571952 -.09746487 712.139
240.00000000 3.50000000 .29986E+02 .11583115 .12624487 .10860395 459.09
380.00000000 3.50000000 .13114E+02 .19433194 .24458766 .15111044 296.511
520.00000000 3.50000000 .82397E+01 .14915149 .20983441 .09804355 195.612
660.00000000 3.50000000 .66229E+01 .08427084 .14585966 .03832521 142.924
800.00000000 3.50000000 .60318E+01 .03997039 .07769673 .01464148 117.32
940.00000000 3.50000000 .58011E+01 .01729017 .04355651 .00057276 98.5037
1080.00000000 3.50000000 .57122E+01 .00813008 .02473591 -.00203101 93.2812
1220.00000000 3.50000000 .56825E+01 .00011000 .01302313 -.00760334 88.8752
1360.00000000 3.50000000 .56778E+01 .00403004 .00527590 .00329360 87.2687
1500.00000000 3.50000000 .56832E+01 -.00509005 -.00059280 -.00774404 83.6007
100.00000000 3.80000000 .10503E+03 -.08367083 -.12004385 -.06588645 948.43
240.00000000 3.80000000 .40474E+02 .11985119 .13389900 .10993996 635.853
380.00000000 3.80000000 .16427E+02 .23355233 .28522916 .18696280 369.118
520.00000000 3.80000000 .94637E+01 .18353183 .26339804 .11173566 251.169
660.00000000 3.80000000 .71398E+01 .11917119 .19227396 .06062024 170.5
800.00000000 3.80000000 .62689E+01 .06397063 .11711581 .02640517 130.081
940.00000000 3.80000000 .59191E+01 .02419024 .06353311 -.00143671 107.61
1080.00000000 3.80000000 .57726E+01 .01645016 .03410832 .00539802 101.714
1220.00000000 3.80000000 .57132E+01 .00507005 .01119314 .00135030 91.9263
1360.00000000 3.80000000 .56922E+01 .00677006 .01140318 .00400696 89.653
1500.00000000 3.80000000 .56891E+01 -.00909009 -.00802878 -.00971987 84.1995
100.00000000 4.10000000 .13439E+03 -.06027060 -.08202005 -.04931197 1335.85
240.00000000 4.10000000 .53898E+02 .13133131 .15052554 .11804227 817.102
380.00000000 4.10000000 .20605E+02 .25149251 .29604760 .20969805 494.113
520.00000000 4.10000000 .10976E+02 .22613226 .30466139 .15042718 301.404
660.00000000 4.10000000 .77780E+01 .14647146 .23009003 .07529111 215.997
800.00000000 4.10000000 .65682E+01 .08995089 .15722651 .03983667 147.72
940.00000000 4.10000000 .60716E+01 .04835048 .09345909 .01764705 126.291
1080.00000000 4.10000000 .58534E+01 .02073020 .04758985 .00345099 109.108
1220.00000000 4.10000000 .57572E+01 .00965009 .03033153 -.00317552 94.9947
1360.00000000 4.10000000 .57173E+01 .00185001 .01453812 -.00582617 90.4486
1500.00000000 4.10000000 .57028E+01 .00055000 .00896334 -.00449506 88.3943
100.00000000 4.40000000 .16765E+03 -.03015030 -.05828833 -.01560817 1674.84
240.00000000 4.40000000 .70723E+02 .12667126 .13954632 .11785419 1094.8
380.00000000 4.40000000 .25677E+02 .27195271 .31620545 .22949406 610.605
520.00000000 4.40000000 .12778E+02 .26311263 .34671771 .17813356 383.088
660.00000000 4.40000000 .85318E+01 .18577185 .27582063 .10451622 246.571
800.00000000 4.40000000 .69228E+01 .10769107 .18609332 .04678476 170.787
940.00000000 4.40000000 .62541E+01 .06031060 .11604062 .02132866 126.709
1080.00000000 4.40000000 .59556E+01 .03647036 .07837198 .00935564 115.957
1220.00000000 4.40000000 .58162E+01 .01941019 .03928997 .00694704 105.332
1360.00000000 4.40000000 .57521E+01 .00653006 .02304316 -.00361640 92.4372
1500.00000000 4.40000000 .57243E+01 .00285002 .01181028 -.00245113 84.4343
100.00000000 4.70000000 .20453E+03 .00049000 -.03356819 .01876008 2041.23
240.00000000 4.70000000 .91461E+02 .13589135 .14818794 .12736448 1431.38
380.00000000 4.70000000 .31743E+02 .29147291 .33689388 .24640395 840.88
520.00000000 4.70000000 .14859E+02 .28957289 .36997665 .20304779 456.622
660.00000000 4.70000000 .93863E+01 .21441214 .30967715 .12150123 295.578
800.00000000 4.70000000 .73283E+01 .13611136 .22307931 .06462603 201.091
940.00000000 4.70000000 .64630E+01 .08011080 .15277122 .02670252 149.943
1080.00000000 4.70000000 .60732E+01 .04131041 .08556417 .01184427 122.558
1220.00000000 4.70000000 .58865E+01 .02617026 .05628736 .00720362 101.425
1360.00000000 4.70000000 .57952E+01 .01049010 .02512536 .00148602 98.5773
1500.00000000 4.70000000 .57523E+01 .00507005 .02175472 -.00500384 93.0156
100.00000000 5.00000000 .24455E+03 .03507035 .00210857 .05326711 2721.87
240.00000000 5.00000000 .11660E+03 .13527135 .15575686 .12099770 1790.99
380.00000000 5.00000000 .38768E+02 .30273302 .34705509 .25746396 1023.49
520.00000000 5.00000000 .17191E+02 .31661316 .39718884 .22599698 569.715
660.00000000 5.00000000 .10321E+02 .24083240 .34472575 .13358398 344.415
800.00000000 5.00000000 .77676E+01 .15517155 .24867953 .07488430 223.321
940.00000000 5.00000000 .66897E+01 .09751097 .17479911 .03935931 161.424
1080.00000000 5.00000000 .62009E+01 .05589055 .11065945 .01808593 131.522
1220.00000000 5.00000000 .59657E+01 .02955029 .06269280 .00816111 108.577
1360.00000000 5.00000000 .58453E+01 .02025020 .04722525 .00339588 99.8387
1500.00000000 5.00000000 .57850E+01 .00693006 .02577839 -.00447883 94.8171


==> anc/results.output.lhc <==
100.00000000 2.00000000 .16337E+03 -.04891048
240.00000000 2.00000000 .11022E+03 .00553005
380.00000000 2.00000000 .96605E+02 .01005010
520.00000000 2.00000000 .92835E+02 .00703007
660.00000000 2.00000000 .91764E+02 .00389003
800.00000000 2.00000000 .91547E+02 .00541005
940.00000000 2.00000000 .91594E+02 .00301003
1080.00000000 2.00000000 .91726E+02 .00281002
1220.00000000 2.00000000 .91879E+02 .00017000
1360.00000000 2.00000000 .92021E+02 -.00039000
1500.00000000 2.00000000 .92144E+02 .00239002
100.00000000 2.30000000 .22660E+03 -.05877058
240.00000000 2.30000000 .13054E+03 .01631016
380.00000000 2.30000000 .10378E+03 .01953019
520.00000000 2.30000000 .95657E+02 .01107011
660.00000000 2.30000000 .92902E+02 .00749007
800.00000000 2.30000000 .91970E+02 .00459004
940.00000000 2.30000000 .91701E+02 .00265002
1080.00000000 2.30000000 .91686E+02 -.00111001
1220.00000000 2.30000000 .91759E+02 .00433004
1360.00000000 2.30000000 .91874E+02 -.00013000
1500.00000000 2.30000000 .91991E+02 .00117001
100.00000000 2.60000000 .31969E+03 -.06397063
240.00000000 2.60000000 .16251E+03 .02013020
380.00000000 2.60000000 .11550E+03 .03037030
520.00000000 2.60000000 .10054E+03 .01847018
660.00000000 2.60000000 .95105E+02 .01481014
800.00000000 2.60000000 .92976E+02 .00311003
940.00000000 2.60000000 .92150E+02 .00235002
1080.00000000 2.60000000 .91848E+02 .00015000
1220.00000000 2.60000000 .91782E+02 -.00059000
1360.00000000 2.60000000 .91817E+02 .00119001
1500.00000000 2.60000000 .91894E+02 .00479004
100.00000000 2.90000000 .44823E+03 -.06425064
240.00000000 2.90000000 .20951E+03 .03145031
380.00000000 2.90000000 .13308E+03 .04661046
520.00000000 2.90000000 .10806E+03 .02957029
660.00000000 2.90000000 .98645E+02 .02499024
800.00000000 2.90000000 .94748E+02 .00979009
940.00000000 2.90000000 .93046E+02 .00565005
1080.00000000 2.90000000 .92290E+02 .00477004
1220.00000000 2.90000000 .91981E+02 .00193001
1360.00000000 2.90000000 .91893E+02 -.00229002
1500.00000000 2.90000000 .91889E+02 -.00017000
100.00000000 3.20000000 .61653E+03 -.05283052
240.00000000 3.20000000 .27536E+03 .04009040
380.00000000 3.20000000 .15789E+03 .06031060
520.00000000 3.20000000 .11879E+03 .04365043
660.00000000 3.20000000 .10381E+03 .02823028
800.00000000 3.20000000 .97417E+02 .01741017
940.00000000 3.20000000 .94490E+02 .01143011
1080.00000000 3.20000000 .93103E+02 .00879008
1220.00000000 3.20000000 .92422E+02 .00513005
1360.00000000 3.20000000 .92128E+02 -.00077000
1500.00000000 3.20000000 .92002E+02 -.00015000
100.00000000 3.50000000 .82802E+03 -.04713047
240.00000000 3.50000000 .36436E+03 .04559045
380.00000000 3.50000000 .19116E+03 .07397073
520.00000000 3.50000000 .13328E+03 .06603066
660.00000000 3.50000000 .11082E+03 .04305043
800.00000000 3.50000000 .10114E+03 .02509025
940.00000000 3.50000000 .96560E+02 .01609016
1080.00000000 3.50000000 .94294E+02 .00749007
1220.00000000 3.50000000 .93141E+02 .00469004
1360.00000000 3.50000000 .92542E+02 .00551005
1500.00000000 3.50000000 .92253E+02 .00131001
100.00000000 3.80000000 .10845E+04 -.03787037
240.00000000 3.80000000 .48071E+03 .04847048
380.00000000 3.80000000 .23454E+03 .08863088
520.00000000 3.80000000 .15191E+03 .08111081
660.00000000 3.80000000 .11996E+03 .05475054
800.00000000 3.80000000 .10597E+03 .03885038
940.00000000 3.80000000 .99302E+02 .02723027
1080.00000000 3.80000000 .95918E+02 .02055020
1220.00000000 3.80000000 .94138E+02 .01077010
1360.00000000 3.80000000 .93172E+02 .00783007
1500.00000000 3.80000000 .92646E+02 .00193001
100.00000000 4.10000000 .13863E+04 -.03131031
240.00000000 4.10000000 .63007E+03 .05035050
380.00000000 4.10000000 .28910E+03 .10099100
520.00000000 4.10000000 .17519E+03 .08915089
660.00000000 4.10000000 .13115E+03 .06977069
800.00000000 4.10000000 .11187E+03 .04763047
940.00000000 4.10000000 .10267E+03 .03277032
1080.00000000 4.10000000 .97956E+02 .02203022
1220.00000000 4.10000000 .95406E+02 .01419014
1360.00000000 4.10000000 .94009E+02 .00871008
1500.00000000 4.10000000 .93190E+02 .00977009
100.00000000 4.40000000 .17336E+04 -.02135021
240.00000000 4.40000000 .81700E+03 .05449054
380.00000000 4.40000000 .35611E+03 .10549105
520.00000000 4.40000000 .20310E+03 .10783107
660.00000000 4.40000000 .14457E+03 .08823088
800.00000000 4.40000000 .11898E+03 .05845058
940.00000000 4.40000000 .10671E+03 .04081040
1080.00000000 4.40000000 .10040E+03 .02709027
1220.00000000 4.40000000 .96927E+02 .01953019
1360.00000000 4.40000000 .94977E+02 .01385013
1500.00000000 4.40000000 .93865E+02 .01025010
100.00000000 4.70000000 .21245E+04 -.00907009
240.00000000 4.70000000 .10470E+04 .05795057
380.00000000 4.70000000 .43622E+03 .11961119
520.00000000 4.70000000 .23574E+03 .12657126
660.00000000 4.70000000 .15985E+03 .09419094
800.00000000 4.70000000 .12701E+03 .07515075
940.00000000 4.70000000 .11125E+03 .05247052
1080.00000000 4.70000000 .10315E+03 .03699036
1220.00000000 4.70000000 .98686E+02 .02259022
1360.00000000 4.70000000 .96141E+02 .01673016
1500.00000000 4.70000000 .94640E+02 .01123011
100.00000000 5.00000000 .25568E+04 .00941009
240.00000000 5.00000000 .13264E+04 .05633056
380.00000000 5.00000000 .53026E+03 .12237122
520.00000000 5.00000000 .27291E+03 .13649136
660.00000000 5.00000000 .17712E+03 .11097110
800.00000000 5.00000000 .13596E+03 .08605086
940.00000000 5.00000000 .11630E+03 .06085060
1080.00000000 5.00000000 .10616E+03 .03949039
1220.00000000 5.00000000 .10062E+03 .03445034
1360.00000000 5.00000000 .97401E+02 .01883018
1500.00000000 5.00000000 .95513E+02 .01503015


==> anc/results.output.lhc8 <==
100.00000000 2.00000000 .22320E+03 -.04055040
240.00000000 2.00000000 .15636E+03 .00559005
380.00000000 2.00000000 .13905E+03 .00501005
520.00000000 2.00000000 .13419E+03 .00057000
660.00000000 2.00000000 .13277E+03 -.00385003
800.00000000 2.00000000 .13244E+03 -.00571005
940.00000000 2.00000000 .13248E+03 -.00453004
1080.00000000 2.00000000 .13263E+03 -.00265002
1220.00000000 2.00000000 .13281E+03 -.00309003
1360.00000000 2.00000000 .13297E+03 -.00475004
1500.00000000 2.00000000 .13312E+03 -.00833008
100.00000000 2.30000000 .30288E+03 -.05169051
240.00000000 2.30000000 .18237E+03 .01195011
380.00000000 2.30000000 .14839E+03 .01069010
520.00000000 2.30000000 .13791E+03 .00907009
660.00000000 2.30000000 .13433E+03 .00317003
800.00000000 2.30000000 .13306E+03 -.00025000
940.00000000 2.30000000 .13266E+03 -.00203002
1080.00000000 2.30000000 .13261E+03 -.00439004
1220.00000000 2.30000000 .13268E+03 -.00481004
1360.00000000 2.30000000 .13281E+03 -.00119001
1500.00000000 2.30000000 .13294E+03 .00039000
100.00000000 2.60000000 .42059E+03 -.06211062
240.00000000 2.60000000 .22316E+03 .02027020
380.00000000 2.60000000 .16358E+03 .02571025
520.00000000 2.60000000 .14437E+03 .01471014
660.00000000 2.60000000 .13729E+03 .00303003
800.00000000 2.60000000 .13445E+03 .00325003
940.00000000 2.60000000 .13330E+03 -.00181001
1080.00000000 2.60000000 .13287E+03 -.00043000
1220.00000000 2.60000000 .13275E+03 -.00209002
1360.00000000 2.60000000 .13277E+03 -.00215002
1500.00000000 2.60000000 .13285E+03 -.00531005
100.00000000 2.90000000 .58289E+03 -.05961059
240.00000000 2.90000000 .28314E+03 .03563035
380.00000000 2.90000000 .18631E+03 .04045040
520.00000000 2.90000000 .15425E+03 .02495024
660.00000000 2.90000000 .14201E+03 .01541015
800.00000000 2.90000000 .13687E+03 .00601006
940.00000000 2.90000000 .13458E+03 .00275002
1080.00000000 2.90000000 .13353E+03 -.00029000
1220.00000000 2.90000000 .13307E+03 -.00487004
1360.00000000 2.90000000 .13291E+03 -.00341003
1500.00000000 2.90000000 .13286E+03 -.00459004
100.00000000 3.20000000 .79550E+03 -.05225052
240.00000000 3.20000000 .36725E+03 .03963039
380.00000000 3.20000000 .21850E+03 .05791057
520.00000000 3.20000000 .16836E+03 .03609036
660.00000000 3.20000000 .14891E+03 .02323023
800.00000000 3.20000000 .14050E+03 .00843008
940.00000000 3.20000000 .13654E+03 .00623006
1080.00000000 3.20000000 .13466E+03 .00127001
1220.00000000 3.20000000 .13371E+03 .00077000
1360.00000000 3.20000000 .13326E+03 -.00027000
1500.00000000 3.20000000 .13306E+03 -.00441004
100.00000000 3.50000000 .10632E+04 -.04633046
240.00000000 3.50000000 .48089E+03 .04667046
380.00000000 3.50000000 .26158E+03 .07107071
520.00000000 3.50000000 .18738E+03 .05647056
660.00000000 3.50000000 .15829E+03 .03397033
800.00000000 3.50000000 .14550E+03 .02161021
940.00000000 3.50000000 .13938E+03 .00533005
1080.00000000 3.50000000 .13630E+03 .00193001
1220.00000000 3.50000000 .13472E+03 .00405004
1360.00000000 3.50000000 .13387E+03 .00033000
1500.00000000 3.50000000 .13342E+03 .00271002
100.00000000 3.80000000 .13877E+04 -.03483034
240.00000000 3.80000000 .62957E+03 .04469044
380.00000000 3.80000000 .31775E+03 .08721087
520.00000000 3.80000000 .21191E+03 .07275072
660.00000000 3.80000000 .17040E+03 .05015050
800.00000000 3.80000000 .15199E+03 .02953029
940.00000000 3.80000000 .14312E+03 .02123021
1080.00000000 3.80000000 .13856E+03 .00509005
1220.00000000 3.80000000 .13610E+03 .00183001
1360.00000000 3.80000000 .13477E+03 .00133001
1500.00000000 3.80000000 .13400E+03 -.00045000
100.00000000 4.10000000 .17705E+04 -.03667036
240.00000000 4.10000000 .81971E+03 .04467044
380.00000000 4.10000000 .38839E+03 .09805098
520.00000000 4.10000000 .24241E+03 .09051090
660.00000000 4.10000000 .18536E+03 .06655066
800.00000000 4.10000000 .15999E+03 .04515045
940.00000000 4.10000000 .14776E+03 .02309023
1080.00000000 4.10000000 .14135E+03 .01123011
1220.00000000 4.10000000 .13788E+03 .01389013
1360.00000000 4.10000000 .13594E+03 .00161001
1500.00000000 4.10000000 .13479E+03 .00035000
100.00000000 4.40000000 .22106E+04 -.01865018
240.00000000 4.40000000 .10585E+04 .05169051
380.00000000 4.40000000 .47509E+03 .10543105
520.00000000 4.40000000 .27914E+03 .10389103
660.00000000 4.40000000 .20316E+03 .07551075
800.00000000 4.40000000 .16956E+03 .05351053
940.00000000 4.40000000 .15325E+03 .03445034
1080.00000000 4.40000000 .14473E+03 .01989019
1220.00000000 4.40000000 .13999E+03 .01319013
1360.00000000 4.40000000 .13731E+03 .00643006
1500.00000000 4.40000000 .13573E+03 -.00117001
100.00000000 4.70000000 .27068E+04 -.00487004
240.00000000 4.70000000 .13525E+04 .05451054
380.00000000 4.70000000 .57902E+03 .11357113
520.00000000 4.70000000 .32215E+03 .12021120
660.00000000 4.70000000 .22363E+03 .09135091
800.00000000 4.70000000 .18046E+03 .06765067
940.00000000 4.70000000 .15947E+03 .03919039
1080.00000000 4.70000000 .14853E+03 .02549025
1220.00000000 4.70000000 .14246E+03 .01491014
1360.00000000 4.70000000 .13893E+03 .01593015
1500.00000000 4.70000000 .13684E+03 .00731007
100.00000000 5.00000000 .32581E+04 .00847008
240.00000000 5.00000000 .17092E+04 .05801058
380.00000000 5.00000000 .70121E+03 .12179121
520.00000000 5.00000000 .37118E+03 .12737127
660.00000000 5.00000000 .24664E+03 .10655106
800.00000000 5.00000000 .19251E+03 .07443074
940.00000000 5.00000000 .16635E+03 .05569055
1080.00000000 5.00000000 .15270E+03 .03413034
1220.00000000 5.00000000 .14515E+03 .02349023
1360.00000000 5.00000000 .14074E+03 .01069010
1500.00000000 5.00000000 .13809E+03 .01031010

